1st Place Solution for YouTubeVOS Challenge 2021:Video Instance Segmentation

Video Instance Segmentation (VIS) is a multi-task problem performing detection, segmentation, and tracking simultaneously. Extended from image set applications, video data additionally induces the temporal information, which, if handled appropriately, is very useful to identify and predict object motions. In this work, we design a unified model to mutually learn these tasks. Specifically, we propose two modules, named Temporally Correlated Instance Segmentation (TCIS) and Bidirectional Tracking (BiTrack), to take the benefit of the temporal correlation between the object's instance masks across adjacent frames. On the other hand, video data is often redundant due to the frame's overlap. Our analysis shows that this problem is particularly severe for the YoutubeVOS-VIS2021 data. Therefore, we propose a Multi-Source Data (MSD) training mechanism to compensate for the data deficiency. By combining these techniques with a bag of tricks, the network performance is significantly boosted compared to the baseline, and outperforms other methods by a considerable margin on the YoutubeVOS-VIS 2019 and 2021 datasets.

==> tools/draw_ablation_study.py <==
from matplotlib import pyplot as plt

maps = [30.9, 33.1, 33.8, 36.4, 38.8, 41.8, 44.0, 46.4, 53.9, 56.0, 57.5]
anns = [
    "Baseline (A1)",
    "A1 + TCIS (A2)",
    "A2 + MultiTask (A3)",
    "A3 + MSD (A4)",
    "A4 + BiTrack (A5)",
    "A5 + S101 (B1)",
    "A5 + SwinS (B2)",
    "Ensemble B1-B2 (B3)",
    "B1 + Pseudo (B4)",
    "B2 + Pseudo (B5)",
    "Ensemble B1-B2-B4-B5 (B6)",
]

plt.figure(figsize=(10, 6), dpi=400)
plt.plot(maps, '-^b')
plt.ylabel("mAP (%)")
plt.grid(True, linestyle='--')
plt.xticks(range(len(maps)), anns, rotation=20)
plt.tight_layout()

outfile = "images/ablation_study.png"
plt.savefig(outfile)
print("Output is saved at", outfile)


==> tools/draw_imgs_per_video.py <==
from matplotlib import pyplot as plt

maps = [23.55, 26.33, 30.74, 30.85, 30.90]
anns = ['1', '2', '5', '10', 'all(~30)']

plt.figure(figsize=(4, 4), dpi=300)
plt.plot(maps, '-*b')
plt.xlabel("frames per video")
plt.ylabel("mAP (%)")
plt.grid(True, linestyle='--')
plt.xticks(range(len(maps)), anns)

outfile = "images/imgs_per_video.png"
plt.savefig(outfile)
print("Output is saved at", outfile)

